A Variable Polytrope Index Applied to Planet and Material Models

We introduce a new approach to a century old assumption which enhances not only planetary interior calculations but also high pressure material physics. We show that the polytropic index is the derivative of the bulk modulus with respect to pressure. We then augment the traditional polytrope theory by including a variable polytrope index within the confines of the Lane-Emden differential equation. To investigate the possibilities of this method we create a high quality universal equation of state, transforming the traditional polytrope method to a tool with the potential for excellent predictive power. The theoretical foundation of our equation of state is the same elastic observable which we found equivalent to the polytrope index, the derivative of the bulk modulus with respect to pressure. We calculate the density-pressure of six common materials up to 10$^{18}$ Pa, mass-radius relationships for the same materials, and produce plausible density-radius models for the rocky planets of our solar system. We argue that the bulk modulus and its derivatives have been under utilized in previous planet formation methods. We constrain the material surface observables for the inner core, outer core, and mantle of planet Earth in a systematic way including pressure, bulk modulus, and the polytrope index in the analysis. We believe this variable polytrope method has the necessary apparatus to be extended further to gas giants and stars. As supplemental material we provide computer code to calculate multi-layered planets.

==> anc/supplemental_earth.py <==
%auto-ignore
# PLEASE ERASE LINE ABOVE TO RUN THROUGH PYTHON3 INTERPRETER
# ERASE ---> %auto-ignore
# THE LINE WAS ADDED SO THE arXiV WOULD NOT PROCESS IT
###########################################################

# Python 3 code arXiV Version

# It needa SciPy and NumPy to run.
######################################################################
# Title: VARIABLE POLYPY, #CVS 1.06

# Author: Stephen Weppner, Eckerd College, March 2015. Version 1.0
# weppnesp@eckerd.edu

# This program calculates the interior of planets as detailed in
# A Variable Polytrope Index Applied to Planet and Material Models

# by S. P. Weppner, J. P. McKelvey, K. D. Thielen and A. K. Zielinski

# Submitted to the Monthly Notices of the Royal Astronomical Society
#######################################################################
# This program is free software: you can redistribute it and/or modify
#     it under the terms of the GNU General Public License as published by
#     the Free Software Foundation, either version 3 of the License, or
#     (at your option) any later version.
#
#     This program is distributed in the hope that it will be useful,
#     but WITHOUT ANY WARRANTY; without even the implied warranty of
#     MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#     GNU General Public License for more details.
#
#     You should have received a copy of the GNU General Public License
#     along with this program.  If not, see <http://www.gnu.org/licenses/>.

########################################################
# > python3 supplemental_earth.py
#
# last lines of output:
#
# final radius, rho, pressure for layer  6
# 6382171.875 1800.00076139 67858.9821777
#
#
#   final mass       radius     density       gravity       pressure
# 5.9805557432e+24 6382171.875 5492.21393924 9.79896805169 364099932141.0
#
#  The full profile can be found in  earth_multiple.dat
#########################################################################

import sys
import scipy.integrate as integrate
import scipy.constants as constants
import numpy as np
import scipy.optimize as optimize

#######################################################
######  B E G I N     I N P U T    S E C T I O N ######
#######################################################

# file name where the calculated planet profile is placed
file_string = 'earth_multiple.dat'
#Number of layers
num_of_materials = 6 
# Guess at interior of planet pressure (at r=0)
p_00 = 3.641e11
#material dependent layers
# nn = dB/dp, yy1_0 = rho_0 (kg/m^3) , BB_0 = Bulk Modulus at 0 pressure (in Pascals)
nn = [5.0, 5.0, 4.4, 4.1, 3.8, 4.0]
yy1_0 = [7550., 6830., 3950., 3650., 3270.0, 1800.0]
BB_0 = [171.0e9, 140.0e9, 190.0e9, 205.0e9, 135.0e9, 160.0e9]
# These are the radius when the layer ends (in meters) . Notice the last value is a
#large dummy placeholder. The surface should be hit before r = 9.9e9 is hit
r_end = [0.12215E+07, 0.34800E+07, 0.5710E+07, 0.59610E+07, 0.6345E+07, 9.9e9]

# chemistry details
#these have little effect on rocky planets but will play a role in large rocky planets
# and gas giants. This is used only in the Thomas-Fermi-Dirac Model
ZZ = [[26], [26], [18], [18], [18], [15]]
AA = [[55], [55], [36], [36], [36], [30]]
NN = [[1], [1], [1], [1], [1], [1]]  # number of atoms
# The examples above are all mon-atomic. I found this to be best method
#if the composition is unknown.
# So first and second layer have a lot of iron
# third, fourth, and fifth layer average at MgO (as a mon-atomic atom)
# sixth layer is the crust

#SiO2 example, a non-mon-atomic examples
#ZZ = [[14,8]]
#AA = [[28,16]]
#NN = [[1,2]]

###################################################
######  E N D     I N P U T    S E C T I O N ######
###################################################

# Below should not be changed unless developing modifications to code

#Global variables below being initialized
pi = np.pi
G = constants.G
complete = False
num_final = 0
n_dyn = 0.0
A_0 = 0.0; A_1 = 0.0; A_2 = 0.0
material_index = 0
nn_rho = []; nn_press = []; nn_mass = []; nn_radius = []
p_theory = []
super_y = np.empty(5)
y5 = []; y6 = []
#these are numerical variables, set to best values
r_i00 = 500.00
hhmin = 1.e-6

#Global constants and arrays needed for TFD limit
# (this limit is not hit till > 10^(13) Pa)
####################################################
#This is directly from the Salpeter and Zapolsky Paper -- Phys Rev158 pg 876 (1967)
oth = (1./3.)
AoZ = np.zeros(num_of_materials)
C = np.zeros(num_of_materials)
D = np.zeros(num_of_materials)
E = np.zeros(num_of_materials)
A_tot = np.zeros(num_of_materials)
Z_tot = np.zeros(num_of_materials)
N_tot = np.zeros(num_of_materials)
for j in range(num_of_materials):
    for i in range(len(NN[j])):
        A_tot[j] += AA[j][i] * NN[j][i]
        Z_tot[j] += ZZ[j][i] * NN[j][i]
        N_tot[j] += NN[j][i]
    AoZ[j] = A_tot[j]/Z_tot[j]
    C[j] = 5.16e12/((2690*AoZ[j])**(5./3.))
    D[j] = 5.16e12/((2690*AoZ[j])**(4./3.))*(0.20732+0.40726*Z_tot[j]**(2./3.))
    E[j] = 5.16e12/((2690*AoZ[j])**(3./3.))*0.01407
##################################################################
# This is a Secant method function to find the critical value for when the switch occurs
# between the Weppner et. al EOS and the TFD EOS (when the bulk modulus, B, are equal.
# Notice that it slightly changes A2
# unill it finds a match for the Bulk Modulus between the two methods. This is run right
# at the beginning so A0, A1, and A2 can be determined


def f(rho, n_dyne, index):
    global A_0, A_1, A_2  # They change in this subroutine
    n_num = (5./3.)**2*C[index]*rho**(5./3.)-(4./3.)**2*D[index]*rho**(4./3.)-E[index]*rho
    n_denom = (5./3.)*C[index]*rho**(5./3.)-(4./3.)*D[index]*rho**(4./3.)-E[index]*rho
    n_guess = n_num/n_denom
    # subtracting off terms that add to n_dyne
    A_2 = n_guess-(n_dyne-n_guess)*(y1_0/rho)**(n_dyne/(n_dyne-n_guess))
    A_1 = n_dyne/(n_dyne-A_2)
    A_0 = n_dyne - A_2
    B_1 = n_denom
    B_0 = 1/K_0
    B_2 = np.log(B_0) + (A_0/A_1)*(1-(y1_0/rho)**A_1)+A_2*np.log(rho/y1_0)
    B_2 = np.exp(B_2)
    return B_2-B_1


##########################################
# These two derivative functions are defined to solve the Lane-Emden equation
# They are used by the scipy.integrate routine odeint
# I solve four differential equations simultaneously
# (1) d rho / dr =
# (2) d^2 rho / dr^2 =
# (3) d mass / dr
# (4) d pressure / dr

# This first is for r close to zero, so u1 = r*rho
def deriv_first(u, r):
    # u1 = r * rho, u2 = du1/dr, u3 = m, u4 = pressure
    u1, u2, u3, u4 = u
    # u = r * rho for small r version
    n_dyn = calculate_dBdp(u1/r)
    u1_deriv = u2  # du/dr
    comp_const = calculate_comp_const(u1/r)  # weighting function
    # d^2 u/dr^2
    u2_deriv = -4.0*pi*G*(comp_const*y1_0**n_dyn*K_0)*u1**(3-n_dyn)*r**(n_dyn-2)
    u3_deriv = 4*pi*r*u1  # dm/dr
    u4_deriv = u1*u3*G/r**3    # dp/dr
    return [u1_deriv, u2_deriv, u3_deriv, u4_deriv]


#derivative input not close to zero, y1 = rho
def deriv_y(y, r):
    # y1 = rho, y2 = d rho/dr, y3 = m, y4 = pressure
    y1, y2, y3, y4 = y
    y1_deriv = y2  # drho/dr
    n_dyn = calculate_dBdp(y1)
    comp_const = calculate_comp_const(y1)  # weighting function
    y2_deriv = -((n_dyn-2)/y1*y2**2+2.0/r*y2+4.0*pi*G*comp_const
                 * y1_0**n_dyn*K_0*y1**(3-n_dyn))  # d^2rho/dr^2
    y3_deriv = 4*pi*r**2*y1   # dm/dr
    y4_deriv = y1*y3*G/r**2    # dp/dr
    # The following lines are debug statements I left in to make sure differential
    #equation matched analytical solution to a certain precision
    if abs(calculate_dBdp(y1)-calculate_n(y1)) > .00001:
        print("N Comparison failure!", calculate_n(y1), calculate_dBdp(y1))
    comp_const2 = (y1**n_dyn/calculate_B_core(y1))/(y1_0**n_dyn*K_0)
    if abs(comp_const-comp_const2) > .00001:
        print("Constant Comparison failure!", comp_const, comp_const2)
    return [y1_deriv, y2_deriv, y3_deriv, y4_deriv]
#######################################################################################


#######################################################################################
# Analytical Formulas explicitly derived using the Weppner and TFD EOS
# These Routines are EOS dependent. The TFD Equations are from Section 4.4,
# the Weppner EOS is from appendix B, the Equation #s refer to Appendix B
#######################################################################################
#  EQ B1 for Weppner EOS, calculate the variable polytrope index which is equivalent
# to the derivative of the bulk modulus with respect to pressure
def calculate_dBdp(rho):
    index = material_index
    if rho < rho_critical:
        return A_0*(y1_0/rho)**A_1+A_2
    else:
        n_num = (5./3.)**2*C[index]-(4./3.)**2*D[index]*rho**(-1./3.)-E[index]*rho**(-2./3.)
        n_denom = (5./3.)*C[index]-(4./3.)*D[index]*rho**(-1./3.)-E[index]*rho**(-2./3.)
        return n_num/n_denom


# Equivalent to EQ B10, calculate analytically the bulk modulus
def calculate_B_core(rho):
    index = material_index
    if rho < rho_critical:
        B_0 = 1/K_0
        B_core = np.log(B_0) + (A_0/A_1)*(1-(y1_0/rho)**A_1)+A_2*np.log(rho/y1_0)
        return np.exp(B_core)
    else:
        return (5./3.)*C[index]*rho**(5./3.)-(4./3.)*D[index]*rho**(4./3.)-E[index]*rho


# Needed for exponential integral , Eq B16. This helps calculate the pressure
def integrand(t, n, x):
    return np.exp(-x*t)/t**n


def expn(n, x):
    return integrate.quad(integrand, 1, np.inf, args=(n, x))[0]
#The above is because the special exponential integral does not
# work for non-integer arguments


# EQ B11, the pressure analytically
def calculate_P(rho):
# taking the integral of the above, we can calculate pressure, our eos
    index = material_index
    if rho < rho_critical:
        eta = (rho/y1_0)
    else:
        eta = (rho_critical/y1_0)
    B_0 = 1/K_0
    c = A_0/A_1
    a = B_0*np.exp(A_0/A_1)
    m = A_2-1
    n = A_1
    e1 = expn((1.0+m+n)/n, c)  # this answer is from Mathematica
    e2 = expn((1.0+m+n)/n, c*eta**(-n))
    if rho < rho_critical:
        return (a/n)*(-e1+eta**(1+m)*e2)
    else:    # from the Salpeter and Zapolsky Paper -- Phys Rev158 pg 876 (1967)
        p1 = C[index]*rho**(5./3.)-D[index]*rho**(4./3.)-E[index]*rho
        p2 = (((a/n)*(-e1+eta**(1+m)*e2))
              - (C[index]*rho_critical**(5./3.)-D[index]*rho_critical**(4./3.)
                 - E[index]*rho_critical))
        return p1 + p2
#End Analytical EOS Dependent equations
######################################################################################

# The Newton-Raphson method is used to find rho in the interior at a specified
# pressure. The pressure is
# a known variable here. We solve the inverse of B11, this is done analytically,
# these function are wrappers
# to the true functions


def func_rho_P(rho, p_0):
    return calculate_P(rho)-p_0


def func_rho_P_deriv(rho, p_0):
    return calculate_B_core(rho)/rho
#########################################


############################################
#General Formulas that appear in the paper under appendix B6. These are EOS independent
def calculate_n(rho):
    B_core = calculate_B_core(rho)
    K_core = 1.0/B_core
    lncomp_const = np.log(calculate_comp_const(rho))
    n_core = (lncomp_const+np.log(K_0/K_core))/np.log(rho/y1_0)
    return n_core


def calculate_comp_const(rho):
    B_0 = 1/K_0
    lncomp_const = ((calculate_dBdp(rho))*np.log(rho/y1_0)
                    + np.log(B_0/calculate_B_core(rho)))
    return np.exp(lncomp_const)
#####################################################################


# This is the main function, it is called for each layer going from low r to high r.
# It solves the Lane-Emden Equation as defined in the paper.
def calculate_compound_planet(rho_0, r_start, g_start, m_start, p_start, material_index):
    global complete, num_final
# initialize variables
    complete = False
    num_final = 0
    y1 = []; y2 = []; y3 = []; y4 = []; r = []
    #conditions to change step size which is defined by a rho/rho_0 argument.
    r_i0 = r_i00
    if rho_0 < 1.5*y1_0:
        r_i0 *= 0.5
    if rho_0 < 1.25*y1_0:
        r_i0 *= 0.5
    if rho_0 < 1.10*y1_0:
        r_i0 *= 0.5
    if rho_0 < 1.05*y1_0:
        r_i0 *= 0.25
        # now special case for core, r = 0 (first step only)
    if material_index == 0:
        #use approximation for first 11 steps
        # (in 11 steps, 0 to r_i0 meters)
        r_0 = np.linspace(1, r_i0, 11)
        # intial values for u = r*rho, u', m, P
        # the initial values assume r = 1 meter.
        uinit = [rho_0, rho_0, 0.0, 0.0]
        u = integrate.odeint(deriv_first, uinit, r_0, rtol=1e-9, mxhnil=0)
        u1, u2, u3, u4 = np.hsplit(u, 4)
        u1 = np.reshape(u1, 11); u2 = np.reshape(u2, 11)
        u3 = np.reshape(u3, 11); u4 = np.reshape(u4, 11)
        r.extend([0.0])
        y1.extend([rho_0])
        y2.extend([0.0])
        y3.extend([0.0])
        y4.extend([0.0])   # pressure not needed so actually calculating the
        # difference from the core pressure
        u1_f = u1[-1]/r_0[-1]   # in terms of y
        u2_f = u2[-1]/r_0[-1]-u1[-1]/r_0[-1]/r_0[-1]
        u3_f = u3[-1];u4_f = u4[-1]
        r.extend([r_i0*1.0]); y1.extend([u1_f])
        y2.extend([u2_f]); y3.extend([u3_f])
        y4.extend([u4_f])
        yinit = [u1_f, u2_f, u3_f, u4_f]
        r_f = r_i0+20*r_i0
        r_i = r_i0
    else:  # this section only sets up initial values in the 2nd layer and beyond
        # the true work is done in the while loop below
        r_i = r_start
        r_f = r_start + 20 * r_i0
        # found analytically
        n_start = calculate_dBdp(rho_0)
        # This is the derivative constraint found in the paper
        deriv_0 = (-y1_0**n_start*K_0/(rho_0**(n_start-2))
                   * g_start*calculate_comp_const(rho_0))
        r.extend([r_start])
        y1.extend([rho_0])
        y2.extend([deriv_0])
        y3.extend([m_start])
        y4.extend([p_start])   # pressure not needed any more so actually calculating
        # the relative difference from core pressure
        # the moment where we set the initial values for layer 2 and beyond
        yinit = [rho_0, deriv_0, m_start, p_start]

    reach_final = True
    # This loop below is where most of the work is done -- solving the D.E.Q.s
    while yinit[0] > y1_0 and reach_final:
        rr = np.linspace(r_i, r_f, 21)
        y,info = integrate.odeint(deriv_y, yinit, rr, rtol=1.e-9, full_output=1,
                                  hmin=hhmin, mxstep=50000, mxhnil=0)
        temp1, temp2, temp3, temp4 = np.hsplit(y, 4)
        temp1 = np.delete(temp1, 0)
        temp2 = np.delete(temp2, 0)
        temp3 = np.delete(temp3, 0)  # delete duplicate points
        temp4 = np.delete(temp4, 0)
        rr = np.delete(rr, 0)
        y1.extend(temp1)   # add to original dataset
        y2.extend(temp2)
        y3.extend(temp3)
        y4.extend(temp4)
        r.extend(rr)
        # these blocks search for surface of planet from full set, tested
        num = 20
        found = False
        l1 = len(temp1)
        while num > 0 and not found:
            if info['hu'][l1-num] < hhmin or temp1[l1-num] <= y1_0:
                found = True
                reach_final = False
                if temp1[l1-num] <= y1_0:
                    if num_of_materials-1 != material_index:
                        print("ERROR!, interior material hit surface pressure for layer ",
                              material_index+1, ", shrink radius")
                        sys.exit(1)
                    else:
                        complete = True
            # end of layer check
            if rr[l1-num] > r_end[material_index]:
                found = True
                reach_final = False
                complete = True
            num -= 1
            num_final = num
        if reach_final:
            r_i = r_f
            r_f = r_i+20*r_i0
            yinit = [temp1[-1], temp2[-1], temp3[-1], temp4[-1]]
    # delete excess points beyond layer boundary
    ii = np.arange(len(y1)-num_final-1, len(y1), 1)
    y1 = np.delete(y1, ii)
    y2 = np.delete(y2, ii)
    y3 = np.delete(y3, ii)
    y4 = np.delete(y4, ii)
    r = np.delete(r, ii)
    y = np.array([r, y1, y2, y3, y4])
    rho_last = y1[-1]
    n_last = calculate_dBdp(y1[-1])
    g_last = y3[-1]*G/r[-1]/r[-1]
    # we can check the accuracy of D.E.Q. by comparing it to analytical
    # version of the derivative which appears in the paper
    d_test = (-y1_0**n_last*K_0/(rho_last**(n_last-2))
              * g_last*calculate_comp_const(rho_last))
    print("DERIVATIVE CHECK AT BOUNDARY", d_test, y2[-1])
    return y

################ MAIN PROGRAM #########

r_start = 0.0
g_start = 0.0
m_start = 0.0
p_start = 0.0
p_0 = p_00
rho_start = 1.e9
print("PolyPy -- version 1")
# a loop over all the layers
for index1 in range(num_of_materials):
    material_index = index1
    print("\n")
    print("****** Layer ", material_index+1, " ******")
    n = nn[index1]
    y1_0 = yy1_0[index1]
    K_0 = 1.0/BB_0[index1]
     #A_0, A_1, A_2 set within
    rho_critical = optimize.newton(f, y1_0*200000000, args=(n, index1,))
    # These values are where the EOS changes from Weppner to TFD
    print("COMPARE B", calculate_B_core(rho_critical+.01),
          calculate_B_core(rho_critical-.01))
    print("COMPARE dBdp", rho_critical, calculate_dBdp(rho_critical+.001),
          calculate_dBdp(rho_critical-.001))
    chi_tot = 0.0
    chi_array = np.array([])
    print("           n   rho_0   K_0       A_0            A_1           A_2 ")
    print("Starting ", n, y1_0, K_0, A_0, A_1, A_2)
    rho_0 = optimize.newton(func_rho_P, y1_0*3, func_rho_P_deriv, args=(p_0,))
    print("Rho initial found:", rho_0, "  pressure:", calculate_P(rho_0), p_0)
    if rho_0 > rho_start:
        print("Starting density for interior material is too low")
        sys.exit(1)
    # This calls the routine which solves the Lane - Emden Eq.
    y = calculate_compound_planet(rho_0, r_start, g_start, m_start, p_start, index1)
    if material_index == 0:
        super_y = y
    else:
        super_y = np.hstack((super_y, y))

    r, y1, y2, y3, y4 = np.vsplit(y, 5)
    si = r.shape[1]
    r = np.reshape(r, si); y1 = np.reshape(y1, si)
    y2 = np.reshape(y2, si); y3 = np.reshape(y3, si)
    y4 = np.reshape(y4, si)
    for index5 in range(len(y1)):
        y5.extend([calculate_dBdp(y1[index5])])
        if index5 == 0:
            y6.extend([0.0])
        else:
            y6.extend([G*y3[index5]/(r[index5])**2])

    #do gravity calculation
    voly = np.array(r)*np.array(r)*np.array(y1)
    gr = integrate.cumtrapz(y=voly, x=r, initial=0.0)
    nn_radius.extend([r[-1]])
    nn_mass.extend([gr[-1]*4*pi])
    gr = gr*4*pi*G
    gr[0] = 0.0
    for num in range(1, len(gr)):
        gr[num] = gr[num]/r[num]/r[num]
    #do pressure
    voly2 = np.array(y1)*np.array(gr)
    p = integrate.simps(y=voly2, x=r)
    p_theory = np.append(p_theory, np.log10(p))
    r_start = r[-1]; g_start = g_start = y3[-1]*G/(r[-1])**2
    m_start = y3[-1]; p_start = y4[-1]; rho_start = y1[-1]
    p_0 = p_00-p_start  # change starting pressure
    print("final radius, rho, pressure for layer ", material_index+1)
    print(r[-1], y1[-1], p_0)
    # End loop over layers

# reshape for final print out
r, y1, y2, y3, y4 = np.vsplit(super_y, 5)
si = r.shape[1]
r = np.reshape(r, si)
y1 = np.reshape(y1, si); y2 = np.reshape(y2, si); y3 = np.reshape(y3, si)
y4 = np.reshape(y4, si)
data_out = np.column_stack((r, y1, y2, y3, y6, p_00-y4, y5))
np.savetxt(file_string, data_out, fmt='%1.8e',
   header='r(m)           rho(kg/m^3)   drho/dr(kg/m^4)    mass(kg)     g(m/s^2)'
          + '       P (Pa)          n=dB/dP')
volume = (4./3.)*pi*r[-1]**3
print("\n")
print("  final mass       radius     density       gravity       pressure")
print(y3[-1], r[-1], y3[-1]/volume, y6[-1], y4[-1])

print('\n',"The full profile can be found in ",file_string)

